On the nature of the QCD chiral phase transition with imaginary chemical potential

The order of the thermal chiral phase transition in lattice QCD is known to be strongly cutoff-dependent. A previous study using $N_\mathrm{f}\in[2,6]$ mass-degenerate, unimproved staggered quark flavours on $N_\tau\in\{4,6,8\}$ lattices found that the bare mass regions displaying explicit first-order transitions shrink to zero, with their critical boundary line terminating in a tricritical point before the continuum limit is reached. Here we perform an analogous study for fixed imaginary baryon chemical potential and find the same behaviour: first-order regions observed on coarse lattices disappear in tricritical points with diminishing lattice spacing. These observations are consistent with currently available results from improved staggered discretisations, both at zero and non-zero imaginary chemical potential. Unless additional first-order transitions are found on finer lattices or with chiral lattice actions, this implies a second-order transition in the continuum chiral limit for all these cases, at zero and imaginary chemical potential. Implications for the $N_\mathrm{f}=2+1$ QCD phase diagram at the physical point are discussed.

==> anc/data.dat <==
nf      nt      amc             damc            betac           dbetac    
1.8     4       0.0022602300    0.0007546600    5.3162234983    0.0013265662   
1.9     4       0.0032419800    0.0004634000    5.3006901317    0.0008109500   
2.0     4       0.0053565800    0.0005945300    5.2879083654    0.0010664382   
2.1     4       0.0079261900    0.0005947100    5.2757358356    0.0011267344   
2.2     4       0.0098348600    0.0005880300    5.2627750720    0.0010976560   
2.3     4       0.0125807000    0.0004693300    5.2516940581    0.0008483780   
3.6     4       0.0493791700    0.0010633600    5.1315106647    0.0020182573   
4.0     4       0.0596420200    0.0009583900    5.0993198380    0.0018209410   
4.5     4       0.0730598200    0.0010757900    5.0634983589    0.0020386221   
5.0     4       0.0871679300    0.0010591200    5.0324422122    0.0019943230   
6.0     4       0.1118619100    0.0011811100    4.9731996927    0.0022834793   


3.0     6       0.0021006300    0.0003279600    5.2292066079    0.0012708450   
3.3     6       0.0043311600    0.0001995700    5.1876630580    0.0008415202   
3.6     6       0.0068711200    0.0003222100    5.1489838592    0.0013403936   
4.0     6       0.0106616900    0.0003420100    5.1010031281    0.0013885606   
4.5     6       0.0151333000    0.0004008600    5.0425415375    0.0015533325   
5.0     6       0.0208231000    0.0002523000    4.9913335704    0.0009667270   
6.0     6       0.0320109200    0.0003662300    4.8959829716    0.0013852650   


4.0     8       0.0016377600    0.0002566700    5.1121639533    0.0018295438   
4.5     8       0.0030877300    0.0001833700    5.0367378012    0.0014027805   
5.0     8       0.0049906200    0.0001667000    4.9676410121    0.0012144173   
5.5     8       0.0066267700    0.0001672000    4.8989592048    0.0012113200   
6.0     8       0.0087852600    0.0001856500    4.8359265955    0.0012939805   


==> anc/data_mui0.dat <==
nf  nt	amc	    damc	betac	    dbetac
2.1 4   0.00342985  0.00014216  5.23631200  0.00029900
2.2 4   0.00579062  0.00014741  5.22383600  0.00030400
2.4 4   0.01087651  0.00018941  5.20058700  0.00037500
2.6 4   0.01577053  0.00022641  5.17787900  0.00044800
2.8 4   0.02106339  0.00024375  5.15683600  0.00047350
3   4   0.02638654  0.00044527  5.13679300  0.00087450
4   4   0.05505267  0.00064677  5.05288200  0.00125350
5   4   0.08200116  0.00075033  4.98281400  0.00148250
6   4   0.10777310  0.00060786  4.92335900  0.00123300
7   4   0.13082070  0.00083899  4.86918600  0.00175800
8   4   0.15387100  0.00113270  4.82332200  0.00238650


3   6   0.00250347  0.00032365  5.21261300  0.00121700
3.6 6   0.00910079  0.00020334  5.13964600  0.00074050
4   6   0.01391539  0.00015581  5.09527700  0.00053804
4.4 6   0.01836573  0.00035859  5.05159700  0.00121650
5   6   0.02613629  0.00027726  4.99314100  0.00093700
6   6   0.04012285  0.00025915  4.90810200  0.00086850
7   6   0.05372048  0.00026624  4.83085900  0.00089250


4   8   0.00180000  0.00030000  5.09800000  0.00150000
4.4 8   0.00320000  0.00050000  5.04100000  0.00300000
5   8   0.00608329  0.00012658  4.96169200  0.00079600
6   8   0.01200000  0.00150000  4.84400000  0.00500000
7   8   0.01750000  0.00250000  4.73091000  0.01409000


